Pixel Recursive Super Resolution

We present a pixel recursive super resolution model that synthesizes realistic details into images while enhancing their resolution. A low resolution image may correspond to multiple plausible high resolution images, thus modeling the super resolution process with a pixel independent conditional model often results in averaging different details--hence blurry edges. By contrast, our model is able to represent a multimodal conditional distribution by properly modeling the statistical dependencies among the high resolution image pixels, conditioned on a low resolution input. We employ a PixelCNN architecture to define a strong prior over natural images and jointly optimize this prior with a deep conditioning convolutional network. Human evaluations indicate that samples from our proposed model look more photo realistic than a strong L2 regression baseline.

==> extract_unneeded_images.py <==
import sys
import os
import re
import glob
import os
import fnmatch

tex_files = glob.glob('*.tex')
needed = set()

fn_pattern = re.compile(r'\{([-._/\d\w]+.png)\}', re.IGNORECASE)

for tex_fn in tex_files:
  with open(tex_fn, 'r') as f:
    for line in f:
      #fn_search = re.search('\{([._/\d\w]+.png)\}', line, re.IGNORECASE)
      fn_search = fn_pattern.findall(line)
      #print fn_search
      for fn in fn_search:
        #fn = fn_search.group(1)
        fn = os.path.join(".", fn)
        #print "saw ", fn
        needed.add(fn)
      else:
        #print "skipped ", line
        pass
    

all_pngs = []
for root, dir, files in os.walk("."):
  for f in files:
    if f.endswith('.png'):
      all_pngs.append(os.path.join(root, f))

not_needed = []
#print "not needed pngs"
for f in all_pngs:
  if f not in needed:
    not_needed.append(f)
    #print "not needed", f
    print f
  else:
    #print "needed", f
    pass



==> multimodal_numpy/extract.py <==
from scipy.misc import imsave
import numpy as np

models = {
  'xentropy': np.load("predictions_baseline_10000.npy"),
  'regression': np.load("predictions_regression_10000.npy"),
  'pixelcnn': np.load("predictions_pixelcnn_100000.npy"),
}

for label, m in models.iteritems():
  print label

  for j in range(16):
    for k in range(4):
      imsave("%s_%d_%d.png" % (label, j, k), m[j,:,:,k])


==> multimodal_numpy/table.py <==

examples = 4
m_labels = [ "xentropy", "regression", "pixelcnn" ] 
real_labels = [ "Cross-Entropy", "Regression", "PixelCNN" ] 
k_labels = [ "Input", "Output1", "Output2" ] 
cols = examples * len(m_labels) + 1

out = "\\begin{tabular}{r"
tabular_fmt = "c@{\hspace{.1cm}}" * examples
out += tabular_fmt
out += "}\n"

for col in range(len(k_labels) + len(m_labels)):
  if col < len(k_labels):
    k = col + 1
    m_label = "pixelcnn"
    row_title = k_labels[col]
  else:
    k = 0
    m_label = m_labels[col - len(k_labels)]
    row_title = real_labels[col - len(k_labels)]

  out += " %s  & " % row_title
    
  for e in range(examples):
    last_example = (e == examples - 1)
    fn = "multimodal_numpy/%s_%d_%d.png" % (m_label, e, k) 
    out += "{\includegraphics[width=.14\linewidth]{%s}} " % fn
    out +=  "\\\\ \n" if  last_example else "&"


out += "\\end{tabular}\n"
print out


==> prep_arxiv.sh <==
# Our repo is too big to be uploaded directly to arxiv.
rm -rf /tmp/sr_paper_arxiv* /tmp/sr_arxiv_dist.tar.gz
git archive --prefix=sr_paper_arxiv/ HEAD > /tmp/sr_paper_arxiv.tar
cd /tmp
tar -xf sr_paper_arxiv.tar
cd sr_paper_arxiv
python extract_unneeded_images.py
rm supplemental.tex
rm cvpr/*.tex

cd /tmp
tar -czvf sr_arxiv_dist.tar.gz sr_paper_arxiv


echo Upload /tmp/sr_arxiv_dist.tar.gz to arxiv


==> sup_table.py <==
# manually run:  python sup_table.py > sup_bedrooms.tex
# be sure to set bedrooms variable to false for faces. 

import os

print_index = False
bedrooms = False
if bedrooms:
  # Blacklist for bedrooms. https://docs.google.com/a/google.com/document/d/1RnZ2x0K33cat0tYy_2koX_Mpu7Gg6T8jScjRP9bo7m0/edit?usp=sharing
  BLACKLIST = [ "0b39b6", "09416b", "0d8b76", "169be8", "20baaa" ] 
  data_dir = "lsun_bedroom_samples6/"
else:
  BLACKLIST = [ ] 
  data_dir = "mturk_data3/"

hex_names = []
for fn in os.listdir(os.path.join(data_dir, "truth")):
  if "128px" not in fn:
    continue
  hexname, ext = os.path.splitext(fn)
  hexname = hexname.replace("_128px", "")
  hex_names.append(hexname)

columns = [
  "lowres",
  "bicubic",
  "baselineL2",
  "mask100",
  "mask110",
  "mask120",
  "truth",
  "nearest_neighbors_L2",
]
if not bedrooms:
  columns.append("srez")

column_titles = {
  "truth": "Truth",
  "lowres": "Input",
  "bicubic": "Bicubic",
  "baselineL2": "\\regression",
  "mask100": "$\\tau=1.0$",
  "mask110": "$\\tau=0.9$",
  "mask120": "$\\tau=0.8$",
  "nearest_neighbors_L2": "\NN{}",
}
if not bedrooms:
  column_titles["srez"] = "GAN~\cite{srez}"


out = ""

out += "\\begin{longtable}{"
if print_index:
  out += "r"
for i in range(len(columns)):
  out += "@{\\hspace{.12cm}}c"
out += "} \n"
#out += "\\begin{center}\n"

titles = [ column_titles[t] for t in columns ]

if print_index:
  out += " & "
out += " & ".join(titles) + " \\\\ \n"
out += " \\endhead \n "

count = 0
for i, h in enumerate(hex_names):
  if h in BLACKLIST:
    continue
  if count >= 55:
    break
  if print_index:
    out += str(i) + " / " + h + " & "
  include_graphics = []
  for c in columns:
    fn = os.path.join(data_dir, c, h + "_128px.png")
    include_graphics.append("{\includegraphics[width=.1\linewidth]{%s}} \n" % fn)

  out += " & ".join(include_graphics) + " \\\\ \n"
  count += 1

 
#out += "\\end{center}\n"
out += "\\end{longtable} \n"

print out


